SelfNeRF: Fast Training NeRF for Human from Monocular Self-rotating Video

In this paper, we propose SelfNeRF, an efficient neural radiance field based novel view synthesis method for human performance. Given monocular self-rotating videos of human performers, SelfNeRF can train from scratch and achieve high-fidelity results in about twenty minutes. Some recent works have utilized the neural radiance field for dynamic human reconstruction. However, most of these methods need multi-view inputs and require hours of training, making it still difficult for practical use. To address this challenging problem, we introduce a surface-relative representation based on multi-resolution hash encoding that can greatly improve the training speed and aggregate inter-frame information. Extensive experimental results on several different datasets demonstrate the effectiveness and efficiency of SelfNeRF to challenging monocular videos.

==> clean_auxiliary_files.py <==
import os
import glob
file_list = glob.glob("./*.*")
file_list.sort()

special_suffixs = [".py", ".cls", ".tex", ".bib", ".bst", ".md", ".sty"]

for ff in file_list:
    delete_status = True
    for ss in special_suffixs:
        if ss in ff:
            delete_status = False
            break
    
    if delete_status:
        print("delete: %s"%ff)
        os.remove(ff)
    
    # print(ff, delete_status)


